Path Signatures for Diversity in Probabilistic Trajectory Optimisation

Motion planning can be cast as a trajectory optimisation problem where a cost is minimised as a function of the trajectory being generated. In complex environments with several obstacles and complicated geometry, this optimisation problem is usually difficult to solve and prone to local minima. However, recent advancements in computing hardware allow for parallel trajectory optimisation where multiple solutions are obtained simultaneously, each initialised from a different starting point. Unfortunately, without a strategy preventing two solutions to collapse on each other, naive parallel optimisation can suffer from mode collapse diminishing the efficiency of the approach and the likelihood of finding a global solution. In this paper we leverage on recent advances in the theory of rough paths to devise an algorithm for parallel trajectory optimisation that promotes diversity over the range of solutions, therefore avoiding mode collapses and achieving better global properties. Our approach builds on path signatures and Hilbert space representations of trajectories, and connects parallel variational inference for trajectory estimation with diversity promoting kernels. We empirically demonstrate that this strategy achieves lower average costs than competing alternatives on a range of problems, from 2D navigation to robotic manipulators operating in cluttered environments.

==> fig/manipulator_bar_chart_plot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 164,
   "id": "bff27420",
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import matplotlib as mpl\n",
    "from matplotlib.ticker import MaxNLocator\n",
    "from cycler import cycler\n",
    "import numpy as np\n",
    "\n",
    "mpl.rc('font', **{'family':'serif', 'serif':['Times New Roman']})\n",
    "mpl.rc('font', size=8)\n",
    "mpl.rc('legend', fontsize=8)\n",
    "mpl.rc('text', usetex=True)\n",
    "mpl.rc('text.latex', preamble=r'\\usepackage{amsmath}')\n",
    "\n",
    "# Data for the bar chart\n",
    "scenes = [\n",
    "    \"Box\", \"Bookshelf\\nSmall\", \"Bookshelf\\nTall\", \"Bookshelf\\nThin\",\n",
    "    \"Cage\", \"Kitchen\", \"Table Bars\", \"Table Pick\", \"Table Under\"\n",
    "]\n",
    "\n",
    "sigopt_best = np.array([39.7, 18.9, 22.3, 52.6, 62.9, 51.7, 33.9, 34.2, 36.4])\n",
    "sigopt_path = np.array([2.79, 1.16, 1.56, 3.74, 4.58, 4.05, 3.08, 2.04, 3.83])\n",
    "sigopt_nll = np.array([853, 462, 502, 1438, 1318, 1461, 746, 748, 964])\n",
    "\n",
    "svmp_best = np.array([46.6, 24.1, 26.1, 67.2, 69.7, 63.7, 39.5, 40.8, 52.0])\n",
    "svmp_path = np.array([3.31, 1.42, 1.59, 5.14, 4.46, 4.66, 2.78, 2.99, 3.73])\n",
    "svmp_nll = np.array([1186, 786, 734, 2011, 1708, 2025, 1040, 1044, 1429])\n",
    "\n",
    "bgd_best = np.array([46.7, 24.3, 26.2, 67.2, 69.7, 63.7, 39.6, 40.9, 51.9])\n",
    "bgd_path = np.array([3.31, 1.42, 1.60, 5.14, 4.46, 4.66, 2.79, 2.99, 3.74])\n",
    "bgd_nll = np.array([1188, 791, 737, 2011, 1711, 2020, 1044, 1046, 1431])\n",
    "\n",
    "# Error bars for each category\n",
    "sigopt_best_error = np.array([0.2, 0.2, 0.7, 4.5, 0.1, 2.0, 1.1, 0.1, 0.9])\n",
    "sigopt_path_error = np.array([0.22, 0.06, 0.19, 0.62, 0.25, 0.21, 0.31, 0.14, 0.19])\n",
    "sigopt_nll_error = np.array([14, 32, 17, 66, 20, 93, 74, 51, 50])\n",
    "\n",
    "svmp_best_error = np.array([1.9, 2.3, 1.9, 7.0, 1.6, 2.9, 1.3, 1.6, 1.9])\n",
    "svmp_path_error = np.array([0.30, 0.21, 0.28, 1.08, 0.39, 0.46, 0.30, 0.39, 0.40])\n",
    "svmp_nll_error = np.array([53, 56, 42, 83, 56, 55, 61, 60, 49])\n",
    "\n",
    "bgd_best_error = np.array([1.8, 2.2, 1.9, 7.0, 1.7, 2.9, 1.3, 1.5, 1.9])\n",
    "bgd_path_error = np.array([0.30, 0.21, 0.28, 1.08, 0.39, 0.46, 0.66, 0.39, 0.40])\n",
    "bgd_nll_error = np.array([53, 59, 41, 83, 59, 62, 59, 59, 48])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 195,
   "id": "2395bd53",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Create separate plots for each score type\n",
    "def create_bar_chart(data1, data2, data3, error1, error2, error3, y_label, filename):\n",
    "    x = np.arange(len(scenes))\n",
    "    width = 0.25\n",
    "\n",
    "    # Create the figure and axes objects, specify the size and the dots per inches \n",
    "    cm = 1/2.54  # centimeters in inches\n",
    "    fig, ax = plt.subplots(figsize=(17.4*cm, 5.5*cm), dpi = 96)\n",
    "    \n",
    "    # Colours - Choose the extreme colours of the colour map\n",
    "    custom_cycler = cycler(color=['#66c2a5','#fc8d62','#8da0cb'])\n",
    "    plt.rc('axes', prop_cycle=custom_cycler)\n",
    "\n",
    "#     # Colormap - Build the colour maps\n",
    "#     cmap1 = mpl.colors.LinearSegmentedColormap.from_list(\"colour_map\", colours1, N=256)\n",
    "#     cmap2 = mpl.colors.LinearSegmentedColormap.from_list(\"colour_map\", colours2, N=256)\n",
    "#     cmap3 = mpl.colors.LinearSegmentedColormap.from_list(\"colour_map\", colours3, N=256)\n",
    "\n",
    "#     # linearly normalizes data into the [0.0, 1.0] interval\n",
    "#     norm1 = mpl.colors.Normalize(data1.min(), data1.max())\n",
    "#     norm2 = mpl.colors.Normalize(data2.min(), data2.max())\n",
    "#     norm3 = mpl.colors.Normalize(data3.min(), data3.max())\n",
    "\n",
    "    bar1 = ax.bar(x - width, data1, width, yerr=error1, label='SigOpt', zorder=2)\n",
    "    bar2 = ax.bar(x, data2, width, yerr=error2, label='SVMP', zorder=2)\n",
    "    bar3 = ax.bar(x + width, data3, width, yerr=error3, label='Batch Gradient Descent', zorder=2)\n",
    "\n",
    "    # Create the grid \n",
    "    ax.grid(which=\"major\", axis='y', color='#DAD8D7', alpha=0.5, zorder=1)\n",
    "\n",
    "    # Reformat x-axis label and tick labels\n",
    "    ax.set_xlabel('', fontsize=12, labelpad=10) # No need for an axis label\n",
    "    ax.xaxis.set_label_position(\"bottom\")\n",
    "    ax.xaxis.set_major_formatter(lambda s, i : f'{s:,.0f}')\n",
    "    ax.xaxis.set_major_locator(MaxNLocator(integer=True))\n",
    "    ax.xaxis.set_tick_params(pad=2, labelbottom=True, bottom=True, labelrotation=0)\n",
    "    ax.set_xticks(x, scenes) # Map integers numbers from the series to labels list\n",
    "\n",
    "    # Reformat y-axis\n",
    "    ax.set_ylabel('Delay (minutes)', labelpad=10)\n",
    "    ax.yaxis.set_label_position(\"left\")\n",
    "    ax.yaxis.set_major_formatter(lambda s, i : f'{s:,.0f}')\n",
    "    ax.yaxis.set_major_locator(MaxNLocator(integer=True))\n",
    "    ax.yaxis.set_tick_params(pad=2, labeltop=False, labelbottom=True, bottom=False)\n",
    "\n",
    "    # Add label on top of each bar\n",
    "#     ax.bar_label(bar1, labels=[f'{e:,.1f}' for e in data1], padding=3, color='black', fontsize=8) \n",
    "#     ax.bar_label(bar2, labels=[f'{e:,.1f}' for e in data2], padding=3, color='black', fontsize=8) \n",
    "#     ax.bar_label(bar3, labels=[f'{e:,.1f}' for e in data3], padding=3, color='black', fontsize=8) \n",
    "\n",
    "    # Remove the spines\n",
    "    ax.spines[['top','left','bottom']].set_visible(False)\n",
    "\n",
    "    # Make the left spine thicker\n",
    "    ax.spines['right'].set_linewidth(1.1)\n",
    "\n",
    "    # Adjust the margins around the plot area\n",
    "    plt.subplots_adjust(left=None, bottom=0.2, right=None, top=0.85, wspace=None, hspace=None)\n",
    "\n",
    "    # Set a white background\n",
    "    fig.patch.set_facecolor('white')\n",
    "    \n",
    "    ax.set_ylabel(y_label)\n",
    "    leg = plt.legend(loc=\"upper left\")\n",
    "    leg.get_frame().set_linewidth(0.0)\n",
    "    \n",
    "    min_scores = [min(scores) for scores in zip(data1, data2, data3)]\n",
    "\n",
    "    for i, score in enumerate(min_scores):\n",
    "        if score == data1[i]:\n",
    "            bar1[i].set_hatch(\"///\")\n",
    "            bar1[i].set_edgecolor(\"w\")\n",
    "        elif score == data2[i]:\n",
    "            bar2[i].set_hatch(\"///\")\n",
    "            bar2[i].set_edgecolor(\"w\")\n",
    "        elif score == data3[i]:\n",
    "            bar3[i].set_hatch(\"///\")\n",
    "            bar3[i].set_edgecolor(\"w\")\n",
    "\n",
    "    plt.tight_layout()\n",
    "    plt.savefig(filename)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 196,
   "id": "7ef05499",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 657.638x207.874 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "create_bar_chart(sigopt_best, svmp_best, bgd_best, sigopt_best_error, svmp_best_error, bgd_best_error, \"Lowest Cost\", \"robot_best.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 197,
   "id": "6b11291f",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 657.638x207.874 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "create_bar_chart(sigopt_path, svmp_path, bgd_path, sigopt_path_error, svmp_path_error, bgd_path_error, \"Path Length (m)\", \"robot_length.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 198,
   "id": "1853dba6",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 657.638x207.874 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "create_bar_chart(sigopt_nll, svmp_nll, bgd_nll, sigopt_nll_error, svmp_nll_error, bgd_nll_error, \"Negative Log-likelihood\", \"robot_nll.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "1470f88f",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python [conda env:stats]",
   "language": "python",
   "name": "conda-env-stats-py"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.16"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> fig/maze_plot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "c37b285c",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/Users/lubaroli/miniconda3/lib/python3.8/site-packages/tqdm/auto.py:22: TqdmWarning: IProgress not found. Please update jupyter and ipywidgets. See https://ipywidgets.readthedocs.io/en/stable/user_install.html\n",
      "  from .autonotebook import tqdm as notebook_tqdm\n"
     ]
    }
   ],
   "source": [
    "from pathlib import Path\n",
    "\n",
    "import torch\n",
    "import yaml\n",
    "import seaborn as sns\n",
    "import matplotlib as mpl\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib import rc\n",
    "from stein_mpc.models import ParticleModel\n",
    "\n",
    "rc('font', **{'family':'serif', 'serif':['Times New Roman']})\n",
    "rc('font', size=10)\n",
    "rc('legend', fontsize=10)\n",
    "rc('text', usetex=True)\n",
    "rc('text.latex', preamble=r'\\usepackage{amsmath}')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "a9bd470e",
   "metadata": {},
   "outputs": [],
   "source": [
    "def plot(\n",
    "    system,\n",
    "    states=None,\n",
    "    rollouts=None,\n",
    "    path=\"\",\n",
    "    ax=None,\n",
    "    cmap=\"Oranges\",\n",
    "    plot_goal=True,\n",
    "    **plot_kwargs,\n",
    "):\n",
    "    obst_map = system.obst_map.map.T.cpu()\n",
    "    init_state = system.init_state[:2].cpu()\n",
    "    target_state = system.target[:2].cpu()\n",
    "    states = states[..., :2].cpu()\n",
    "\n",
    "    ax = plt.gca() if ax is None else ax\n",
    "    ax.set_xlim(0, system.cmap_size[0])\n",
    "    ax.set_ylim(0, system.cmap_size[1])\n",
    "    if system.with_obstacle:\n",
    "        ax.imshow(obst_map, cmap=cmap)\n",
    "    # plot state\n",
    "    if states is not None:\n",
    "        ax.plot(\n",
    "            system.to_map_coord(states)[..., 0],\n",
    "            system.to_map_coord(states)[..., 1],\n",
    "            linewidth=0.5,\n",
    "        )\n",
    "    # plot rollouts\n",
    "    if rollouts is not None:\n",
    "        # rollouts dimensions are batch x n_policies x timestep x state\n",
    "        map_rollouts = system.to_map_coord(rollouts[..., :2]).cpu()\n",
    "        n_pol = map_rollouts.shape[1]\n",
    "        colour = iter(plt.cm.rainbow(torch.linspace(0, 1, n_pol).numpy()))\n",
    "        for policy in range(n_pol):\n",
    "            ax.plot(\n",
    "                map_rollouts[..., policy, :, 0].T,\n",
    "                map_rollouts[..., policy, :, 1].T,\n",
    "                alpha=0.2,\n",
    "                color=next(colour),\n",
    "                linewidth=0.5,\n",
    "            )\n",
    "    if plot_goal:\n",
    "        # plot initial state\n",
    "        ax.scatter(\n",
    "            system.to_map_coord(init_state)[0],\n",
    "            system.to_map_coord(init_state)[1],\n",
    "            marker=\"o\",\n",
    "            color=\"r\",\n",
    "            s=15,\n",
    "        )\n",
    "        # plot target state\n",
    "        ax.scatter(\n",
    "            system.to_map_coord(target_state)[0],\n",
    "            system.to_map_coord(target_state)[1],\n",
    "            marker=\"*\",\n",
    "            color=\"r\",\n",
    "            s=25,\n",
    "        )\n",
    "    return ax"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "47e82625",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-18-9ad06724d64b>:29: MatplotlibDeprecationWarning: Passing the minor parameter of set_ticks() positionally is deprecated since Matplotlib 3.2; the parameter will become keyword-only two minor releases later.\n",
      "  axins1.set_xticks([], [])\n",
      "<ipython-input-18-9ad06724d64b>:30: MatplotlibDeprecationWarning: Passing the minor parameter of set_ticks() positionally is deprecated since Matplotlib 3.2; the parameter will become keyword-only two minor releases later.\n",
      "  axins1.set_yticks([], [])\n",
      "<ipython-input-18-9ad06724d64b>:33: MatplotlibDeprecationWarning: Passing the minor parameter of set_ticks() positionally is deprecated since Matplotlib 3.2; the parameter will become keyword-only two minor releases later.\n",
      "  ax1.set_xticks([], [])\n",
      "<ipython-input-18-9ad06724d64b>:34: MatplotlibDeprecationWarning: Passing the minor parameter of set_ticks() positionally is deprecated since Matplotlib 3.2; the parameter will become keyword-only two minor releases later.\n",
      "  ax1.set_yticks([], [])\n",
      "<ipython-input-18-9ad06724d64b>:51: MatplotlibDeprecationWarning: Passing the minor parameter of set_ticks() positionally is deprecated since Matplotlib 3.2; the parameter will become keyword-only two minor releases later.\n",
      "  axins0.set_xticks([], [])\n",
      "<ipython-input-18-9ad06724d64b>:52: MatplotlibDeprecationWarning: Passing the minor parameter of set_ticks() positionally is deprecated since Matplotlib 3.2; the parameter will become keyword-only two minor releases later.\n",
      "  axins0.set_yticks([], [])\n",
      "<ipython-input-18-9ad06724d64b>:55: MatplotlibDeprecationWarning: Passing the minor parameter of set_ticks() positionally is deprecated since Matplotlib 3.2; the parameter will become keyword-only two minor releases later.\n",
      "  ax0.set_xticks([], [])\n",
      "<ipython-input-18-9ad06724d64b>:56: MatplotlibDeprecationWarning: Passing the minor parameter of set_ticks() positionally is deprecated since Matplotlib 3.2; the parameter will become keyword-only two minor releases later.\n",
      "  ax0.set_yticks([], [])\n"
     ]
    }
   ],
   "source": [
    "cmap = mpl.cm.bone_r\n",
    "fig = plt.figure(figsize=(4.2, 2.5))\n",
    "gs = mpl.gridspec.GridSpec(1, 2, figure=fig)\n",
    "ax0 = fig.add_subplot(gs[0, 0])\n",
    "ax1 = fig.add_subplot(gs[0, 1])\n",
    "\n",
    "config_file = Path(\"particle_maze_config.yaml\")\n",
    "with config_file.open() as f:\n",
    "    config_data = yaml.load(f, yaml.FullLoader)\n",
    "\n",
    "env_params = config_data[\"env_params\"]\n",
    "system = ParticleModel(**env_params)\n",
    "\n",
    "# SVMPC plot\n",
    "timestamp = 51\n",
    "data_file = Path(\"/users/lubaroli/Downloads/3389849069/svmpc/data.pkl\")\n",
    "with data_file as f:\n",
    "    data = torch.load(f, map_location=torch.device('cpu'))\n",
    "trajectory = data[\"trajectory\"][:timestamp + 1]\n",
    "rollouts = data[\"rollouts\"][timestamp]\n",
    "plot(system, trajectory, rollouts, cmap=cmap, ax=ax1)\n",
    "# inset axes....\n",
    "axins1 = ax1.inset_axes([0.03, 0.47, 0.7, 0.5])\n",
    "plot(system, trajectory, rollouts, cmap=cmap, ax=axins1)\n",
    "# sub region of the original image\n",
    "x1, x2, y1, y2 = 100, 220, 40, 140\n",
    "axins1.set_xlim(x1, x2)\n",
    "axins1.set_ylim(y1, y2)\n",
    "axins1.set_xticks([], [])\n",
    "axins1.set_yticks([], [])\n",
    "rect, lines = ax1.indicate_inset_zoom(axins1, edgecolor=\"black\", linestyle=\"--\")\n",
    "ax1.text(0.82, 0.05, 'SVMPC', horizontalalignment='center', verticalalignment='center', transform=ax1.transAxes, fontsize=8)\n",
    "ax1.set_xticks([], [])\n",
    "ax1.set_yticks([], [])\n",
    "\n",
    "# SigSVGD plot\n",
    "timestamp = 33\n",
    "data_file = Path(\"/users/lubaroli/Downloads/3389849069/pathsig/data.pkl\")\n",
    "with data_file as f:\n",
    "    data = torch.load(f, map_location=torch.device('cpu'))\n",
    "trajectory = data[\"trajectory\"][:timestamp + 1]\n",
    "rollouts = data[\"rollouts\"][timestamp]\n",
    "plot(system, trajectory, rollouts, cmap=cmap, ax=ax0)\n",
    "# inset axes....\n",
    "axins0 = ax0.inset_axes([0.03, 0.47, 0.7, 0.5])\n",
    "plot(system, trajectory, rollouts, cmap=cmap, ax=axins0)\n",
    "# sub region of the original image\n",
    "x1, x2, y1, y2 = 100, 220, 40, 140\n",
    "axins0.set_xlim(x1, x2)\n",
    "axins0.set_ylim(y1, y2)\n",
    "axins0.set_xticks([], [])\n",
    "axins0.set_yticks([], [])\n",
    "rect, lines = ax0.indicate_inset_zoom(axins0, edgecolor=\"black\", linestyle=\"--\")\n",
    "ax0.text(0.82, 0.05, 'SigSVGD', horizontalalignment='center', verticalalignment='center', transform=ax0.transAxes, fontsize=8)\n",
    "ax0.set_xticks([], [])\n",
    "ax0.set_yticks([], [])\n",
    "\n",
    "# sns.despine()\n",
    "plt.savefig(\"trajectories_plot.pdf\", bbox_inches=\"tight\")\n",
    "plt.close()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "55c03500",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.2"
  },
  "vscode": {
   "interpreter": {
    "hash": "4acac48751243e0fed1e0cf06501c673a2357494ed9bda5b4e15028541113640"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> fig/pathsig_invariance_plot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "c37b285c",
   "metadata": {},
   "outputs": [],
   "source": [
    "import torch\n",
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib import rc\n",
    "import plotly.express as px\n",
    "import plotly.graph_objects as go\n",
    "from plotly.subplots import make_subplots\n",
    "import signatory\n",
    "\n",
    "rc('font', **{'family':'serif', 'serif':['Times New Roman']})\n",
    "rc('font', size=8)\n",
    "rc('legend', fontsize=8)\n",
    "rc('text', usetex=True)\n",
    "rc('text.latex', preamble=r'\\usepackage{amsmath}')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "5318c291",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 685.039x228.346 with 3 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "t = torch.linspace(0, 1, 200).to(dtype=torch.float64)\n",
    "phi_t = t ** 4\n",
    "\n",
    "p1 = torch.cos(8.5 * t)\n",
    "p2 = t\n",
    "p1_phi_t = torch.cos(8.5 * phi_t)\n",
    "p2_phi_t = phi_t\n",
    "\n",
    "Pt1 = r\"$P_t^1 = \\cos (8.5 t)$\"\n",
    "Pt2 = r\"$P_t^2 = t$\"\n",
    "Pr1 = r\"$P_{\\psi(t)}^1 = \\cos (8.5 t^4)$\"\n",
    "Pr2 = r\"$P_{\\psi(t)}^2 = t^4$\"\n",
    "Pt1 = r\"$P_t^1$\"\n",
    "Pt2 = r\"$P_t^2$\"\n",
    "Pr1 = r\"$P_{\\psi(t)}^1$\"\n",
    "Pr2 = r\"$P_{\\psi(t)}^2$\"\n",
    "data = {Pt1: p1, Pt2: p2, Pr1: p1_phi_t, Pr2: p2_phi_t}\n",
    "\n",
    "df = pd.DataFrame(data, index=t.tolist())\n",
    "\n",
    "# 7.14 is IEEE trans textwidth\n",
    "cm = 1/2.54  # centimeters in inches\n",
    "fig, (ax1, ax2, ax3) = plt.subplots(1, 3, figsize=(17.4*cm, 17.4*cm/3))\n",
    "\n",
    "ax1.plot(df.index, df[Pt1], label=Pt1, linewidth=2)\n",
    "ax1.plot(df.index, df[Pt2], \"--\", label=Pt2, linewidth=2)\n",
    "ax1.legend(bbox_to_anchor=(0.0, 1.0, 1.0, 0.0), loc='lower center', ncol=2, borderaxespad=0., frameon=False)\n",
    "ax1.set_xlabel(\"Time (s)\")\n",
    "\n",
    "ax2.plot(df.index, df[Pr1], label=Pr1, linewidth=2)\n",
    "ax2.plot(df.index, df[Pr2], \"--\", label=Pr2, linewidth=2)\n",
    "ax2.legend(bbox_to_anchor=(0.0, 1.0, 1.0, 0.0), loc='lower center', ncol=2, borderaxespad=0., frameon=False)\n",
    "ax2.set_xlabel(\"Time (s)\")\n",
    "\n",
    "ax3.plot(df[Pt1], df[Pt2], label=\"$P_t$\", linewidth=2)\n",
    "ax3.plot(df[Pr1], df[Pr2], \"--\", label=\"$P_{\\psi(t)}$\", linewidth=2)\n",
    "ax3.legend(bbox_to_anchor=(0.0, 1.0, 1.0, 0.0), loc='lower center', ncol=2, borderaxespad=0., frameon=False)\n",
    "ax3.set_xlabel(\"$P_t^1 / P_{\\psi(t)}^1$\")\n",
    "ax3.set_ylabel(\"$P_t^2 / P_{\\psi(t)}^2$\")\n",
    "\n",
    "plt.tight_layout()\n",
    "plt.savefig(\"pathsig_invariance.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "a9bd470e",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "tensor([-1.6020,  1.0000,  1.2832, -0.9061, -0.6959,  0.5000],\n",
      "       dtype=torch.float64)\n",
      "tensor([-1.6020,  1.0000,  1.2832, -0.9062, -0.6958,  0.5000],\n",
      "       dtype=torch.float64)\n"
     ]
    }
   ],
   "source": [
    "Pt = torch.vstack([p1, p2]).T.unsqueeze(0)\n",
    "sig_Pt = signatory.signature(Pt, 2).squeeze()\n",
    "print(sig_Pt)\n",
    "\n",
    "Pr = torch.vstack([p1_phi_t, p2_phi_t]).T.unsqueeze(0)\n",
    "sig_Pr = signatory.signature(Pr, 2).squeeze()\n",
    "print(sig_Pr)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "47e82625",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python [conda env:pathsig]",
   "language": "python",
   "name": "conda-env-pathsig-py"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

